Rank Ceiling for Twiddle-Perturbation Faults on the Forward NTT

ML-KEM and ML-DSA compute forward number-theoretic transforms on secret polynomials. Their fixed multipliers, or twiddles, are a documented fault-attack target. This paper characterises the linear map from a secret polynomial to the difference between correct and faulted transform outputs. Each selected twiddle takes a fixed changed field value at every use during one call; zero and nonzero replacements are covered. For one replacement, rank equals the number of butterflies sharing its twiddle, halving by layer from 128 to 2 for ML-KEM and to 1 for ML-DSA. With one replacement per layer, known fault positions, replacement values and a raw transform difference determine every coefficient except the constant and linear coefficients for ML-KEM, or the constant for ML-DSA. Lean 4 certifies this result for both 256-coefficient shapes over fields of characteristic other than two, with nonzero original twiddles. Those coefficients cancel from the difference for every allowed fault set and replacement choice. Seed storage motivates comparing a known correct public key with a released faulty key from the same seed. If only one ML-KEM secret-polynomial transform is affected and all other computations are unchanged, the decoded key difference is a known matrix column times the transform difference. An invertible column entry reconstructs the latter. For ML-DSA, reconstruction and exact candidate counts from paired compressed keys remain unestablished.

==> anc/README.md <==
# Replacement-Value Checker Supplement

The accompanying `replacement-checker.zip` provides the standalone checker for Remark 1 of *Rank Ceiling for Twiddle-Perturbation Faults on the Forward NTT*. It is supplied separately from the manuscript's footnoted online artifact. The archive contains this README and `verify_replacement_values.py`.

## Replay

Extract the archive and run:

```sh
python3 -B verify_replacement_values.py
```

Only Python 3 and its standard library are required. The program prints its table construction, dimension, moduli, roots, fault indices and replacement values, followed by all four joint ranks, singleton row-space dimensions and kernel dimensions. Assertions check these against the stated cases and verify that every selected twiddle value actually changes.

This supplement concerns exact finite-field matrix calculations. It does not reproduce physical fault delivery, public-key reconstruction or deployed cryptographic software.

==> anc/verify_replacement_values.py <==
import json


DIMENSION = 256
FAULT_INDICES = (1, 2, 3)
GENERIC_REPLACEMENT = 1
EXPECTED_GENERIC_RANK = 192
EXPECTED_EXCEPTIONAL_RANK = 128
EXPECTED_ROWSPACE_RANK = 192
CONFIGURATIONS = (
    {
        "shape": "incomplete",
        "scheme": "ML-KEM",
        "modulus": 3329,
        "root": 17,
        "reversal_bits": 7,
        "minimum_length": 2,
        "exceptional_replacement": 1049,
        "first_three_twiddles": (1729, 2580, 3289),
    },
    {
        "shape": "complete",
        "scheme": "ML-DSA",
        "modulus": 8380417,
        "root": 1753,
        "reversal_bits": 8,
        "minimum_length": 1,
        "exceptional_replacement": 1600002,
        "first_three_twiddles": (4808194, 3765607, 3761513),
    },
)


def bit_reverse(value, width):
    result = 0
    for _ in range(width):
        result = 2 * result + value % 2
        value //= 2
    return result


def twiddle_table(configuration):
    return [
        pow(
            configuration["root"],
            bit_reverse(index, configuration["reversal_bits"]),
            configuration["modulus"],
        )
        for index in range(2 ** configuration["reversal_bits"])
    ]


def transform(values, twiddles, replacements, configuration):
    modulus = configuration["modulus"]
    state = [value % modulus for value in values]
    length = len(state) // 2
    twiddle_index = 1
    while length >= configuration["minimum_length"]:
        for start in range(0, len(state), 2 * length):
            twiddle = replacements.get(twiddle_index, twiddles[twiddle_index])
            for index in range(start, start + length):
                product = twiddle * state[index + length] % modulus
                first = state[index]
                state[index] = (first + product) % modulus
                state[index + length] = (first - product) % modulus
            twiddle_index += 1
        length //= 2
    return state


def difference_matrix(twiddles, replacements, configuration):
    columns = []
    for coordinate in range(DIMENSION):
        basis = [0] * DIMENSION
        basis[coordinate] = 1
        correct = transform(basis, twiddles, {}, configuration)
        faulted = transform(basis, twiddles, replacements, configuration)
        columns.append(
            [
                (correct[index] - faulted[index]) % configuration["modulus"]
                for index in range(DIMENSION)
            ]
        )
    return [list(row) for row in zip(*columns)]


def matrix_rank(rows, modulus):
    matrix = [row.copy() for row in rows]
    pivot = 0
    for column in range(DIMENSION):
        selected = next(
            (row for row in range(pivot, len(matrix)) if matrix[row][column]),
            None,
        )
        if selected is None:
            continue
        matrix[pivot], matrix[selected] = matrix[selected], matrix[pivot]
        inverse = pow(matrix[pivot][column], modulus - 2, modulus)
        matrix[pivot] = [value * inverse % modulus for value in matrix[pivot]]
        for row in range(pivot + 1, len(matrix)):
            multiplier = matrix[row][column]
            if multiplier:
                matrix[row] = [
                    (value - multiplier * leading) % modulus
                    for value, leading in zip(matrix[row], matrix[pivot])
                ]
        pivot += 1
        if pivot == len(matrix):
            break
    return pivot


def verify():
    results = []
    for configuration in CONFIGURATIONS:
        twiddles = twiddle_table(configuration)
        assert tuple(twiddles[1:4]) == configuration["first_three_twiddles"]
        for third, expected in (
            (GENERIC_REPLACEMENT, EXPECTED_GENERIC_RANK),
            (configuration["exceptional_replacement"], EXPECTED_EXCEPTIONAL_RANK),
        ):
            replacements = dict(zip(FAULT_INDICES, (1, 1, third)))
            assert all(replacements[index] != twiddles[index] for index in FAULT_INDICES)
            joint = difference_matrix(twiddles, replacements, configuration)
            stacked = []
            for index in FAULT_INDICES:
                stacked.extend(
                    difference_matrix(twiddles, {index: replacements[index]}, configuration)
                )
            joint_rank = matrix_rank(joint, configuration["modulus"])
            rowspace_rank = matrix_rank(stacked, configuration["modulus"])
            assert joint_rank == expected
            assert rowspace_rank == EXPECTED_ROWSPACE_RANK
            results.append(
                {
                    "scheme": configuration["scheme"],
                    "replacements": [replacements[index] for index in FAULT_INDICES],
                    "joint_rank": joint_rank,
                    "singleton_rowspace_dimension": rowspace_rank,
                    "joint_kernel_dimension": DIMENSION - joint_rank,
                    "singleton_kernel_intersection_dimension": DIMENSION - rowspace_rank,
                }
            )
    return {
        "configuration": {
            "dimension": DIMENSION,
            "fault_indices": FAULT_INDICES,
            "families": CONFIGURATIONS,
            "expected_generic_rank": EXPECTED_GENERIC_RANK,
            "expected_exceptional_rank": EXPECTED_EXCEPTIONAL_RANK,
            "expected_rowspace_rank": EXPECTED_ROWSPACE_RANK,
        },
        "results": results,
    }


if __name__ == "__main__":
    print(json.dumps(verify(), indent=2))
